Parsing linearizations appreciate PoS tags - but some are fussy about errors

PoS tags, once taken for granted as a useful resource for syntactic parsing, have become more situational with the popularization of deep learning. Recent work on the impact of PoS tags on graph- and transition-based parsers suggests that they are only useful when tagging accuracy is prohibitively high, or in low-resource scenarios. However, such an analysis is lacking for the emerging sequence labeling parsing paradigm, where it is especially relevant as some models explicitly use PoS tags for encoding and decoding. We undertake a study and uncover some trends. Among them, PoS tags are generally more useful for sequence labeling parsers than for other paradigms, but the impact of their accuracy is highly encoding-dependent, with the PoS-based head-selection encoding being best only when both tagging accuracy and resource availability are high.

==> code/bilstm-tagger-master/config.py <==
# -*- coding: utf-8 -*-

from ast import literal_eval
from configparser import ConfigParser


class Config(object):

    def __init__(self, fname):
        super(Config, self).__init__()

        self.config = ConfigParser()
        self.config.read(fname)
        self.kwargs = dict((option, literal_eval(value))
                           for section in self.config.sections()
                           for option, value in self.config.items(section))
        
    def __repr__(self):
        info = f"{self.__class__.__name__}:\n"
        for i, (option, value) in enumerate(self.kwargs.items()):
            if value:
                info += f"{option:15} {value:<25}" + ('\n' if i % 2 > 0 else '')
        if i % 2 == 0:
            info += '\n'

        return info

    def __getattr__(self, attr):
        return self.kwargs.get(attr, None)

    def __getstate__(self):
        return vars(self)

    def __setstate__(self, state):
        self.__dict__.update(state)

    def update(self, kwargs):
        self.kwargs.update(kwargs)


==> code/bilstm-tagger-master/conll18_ud_eval.py <==
#!/usr/bin/env python3

# This is copied from an external git repo:
# https://github.com/ufal/conll2018/tree/master/evaluation_script

# Compatible with Python 2.7 and 3.2+, can be used either as a module
# or a standalone executable.
#
# Copyright 2017, 2018 Institute of Formal and Applied Linguistics (UFAL),
# Faculty of Mathematics and Physics, Charles University, Czech Republic.
#
# This Source Code Form is subject to the terms of the Mozilla Public
# License, v. 2.0. If a copy of the MPL was not distributed with this
# file, You can obtain one at http://mozilla.org/MPL/2.0/.
#
# Authors: Milan Straka, Martin Popel <surname@ufal.mff.cuni.cz>
#
# Changelog:
# - [12 Apr 2018] Version 0.9: Initial release.
# - [19 Apr 2018] Version 1.0: Fix bug in MLAS (duplicate entries in functional_children).
#                              Add --counts option.
# - [02 May 2018] Version 1.1: When removing spaces to match gold and system characters,
#                              consider all Unicode characters of category Zs instead of
#                              just ASCII space.
# - [25 Jun 2018] Version 1.2: Use python3 in the she-bang (instead of python).
#                              In Python2, make the whole computation use `unicode` strings.

# Command line usage
# ------------------
# conll18_ud_eval.py [-v] gold_conllu_file system_conllu_file
#
# - if no -v is given, only the official CoNLL18 UD Shared Task evaluation metrics
#   are printed
# - if -v is given, more metrics are printed (as precision, recall, F1 score,
#   and in case the metric is computed on aligned words also accuracy on these):
#   - Tokens: how well do the gold tokens match system tokens
#   - Sentences: how well do the gold sentences match system sentences
#   - Words: how well can the gold words be aligned to system words
#   - UPOS: using aligned words, how well does UPOS match
#   - XPOS: using aligned words, how well does XPOS match
#   - UFeats: using aligned words, how well does universal FEATS match
#   - AllTags: using aligned words, how well does UPOS+XPOS+FEATS match
#   - Lemmas: using aligned words, how well does LEMMA match
#   - UAS: using aligned words, how well does HEAD match
#   - LAS: using aligned words, how well does HEAD+DEPREL(ignoring subtypes) match
#   - CLAS: using aligned words with content DEPREL, how well does
#       HEAD+DEPREL(ignoring subtypes) match
#   - MLAS: using aligned words with content DEPREL, how well does
#       HEAD+DEPREL(ignoring subtypes)+UPOS+UFEATS+FunctionalChildren(DEPREL+UPOS+UFEATS) match
#   - BLEX: using aligned words with content DEPREL, how well does
#       HEAD+DEPREL(ignoring subtypes)+LEMMAS match
# - if -c is given, raw counts of correct/gold_total/system_total/aligned words are printed
#   instead of precision/recall/F1/AlignedAccuracy for all metrics.

# API usage
# ---------
# - load_conllu(file)
#   - loads CoNLL-U file from given file object to an internal representation
#   - the file object should return str in both Python 2 and Python 3
#   - raises UDError exception if the given file cannot be loaded
# - evaluate(gold_ud, system_ud)
#   - evaluate the given gold and system CoNLL-U files (loaded with load_conllu)
#   - raises UDError if the concatenated tokens of gold and system file do not match
#   - returns a dictionary with the metrics described above, each metric having
#     three fields: precision, recall and f1

# Description of token matching
# -----------------------------
# In order to match tokens of gold file and system file, we consider the text
# resulting from concatenation of gold tokens and text resulting from
# concatenation of system tokens. These texts should match -- if they do not,
# the evaluation fails.
#
# If the texts do match, every token is represented as a range in this original
# text, and tokens are equal only if their range is the same.

# Description of word matching
# ----------------------------
# When matching words of gold file and system file, we first match the tokens.
# The words which are also tokens are matched as tokens, but words in multi-word
# tokens have to be handled differently.
#
# To handle multi-word tokens, we start by finding "multi-word spans".
# Multi-word span is a span in the original text such that
# - it contains at least one multi-word token
# - all multi-word tokens in the span (considering both gold and system ones)
#   are completely inside the span (i.e., they do not "stick out")
# - the multi-word span is as small as possible
#
# For every multi-word span, we align the gold and system words completely
# inside this span using LCS on their FORMs. The words not intersecting
# (even partially) any multi-word span are then aligned as tokens.


from __future__ import division
from __future__ import print_function

import argparse
import io
import sys
import unicodedata
import unittest

# CoNLL-U column names
ID, FORM, LEMMA, UPOS, XPOS, FEATS, HEAD, DEPREL, DEPS, MISC = range(10)

# Content and functional relations
CONTENT_DEPRELS = {
    "nsubj", "obj", "iobj", "csubj", "ccomp", "xcomp", "obl", "vocative",
    "expl", "dislocated", "advcl", "advmod", "discourse", "nmod", "appos",
    "nummod", "acl", "amod", "conj", "fixed", "flat", "compound", "list",
    "parataxis", "orphan", "goeswith", "reparandum", "root", "dep"
}

FUNCTIONAL_DEPRELS = {
    "aux", "cop", "mark", "det", "clf", "case", "cc"
}

UNIVERSAL_FEATURES = {
    "PronType", "NumType", "Poss", "Reflex", "Foreign", "Abbr", "Gender",
    "Animacy", "Number", "Case", "Definite", "Degree", "VerbForm", "Mood",
    "Tense", "Aspect", "Voice", "Evident", "Polarity", "Person", "Polite"
}

# UD Error is used when raising exceptions in this module
class UDError(Exception):
    pass

# Conversion methods handling `str` <-> `unicode` conversions in Python2
def _decode(text):
    return text if sys.version_info[0] >= 3 or not isinstance(text, str) else text.decode("utf-8")

def _encode(text):
    return text if sys.version_info[0] >= 3 or not isinstance(text, unicode) else text.encode("utf-8")

# Load given CoNLL-U file into internal representation
def load_conllu(file):
    # Internal representation classes
    class UDRepresentation:
        def __init__(self):
            # Characters of all the tokens in the whole file.
            # Whitespace between tokens is not included.
            self.characters = []
            # List of UDSpan instances with start&end indices into `characters`.
            self.tokens = []
            # List of UDWord instances.
            self.words = []
            # List of UDSpan instances with start&end indices into `characters`.
            self.sentences = []
    class UDSpan:
        def __init__(self, start, end):
            self.start = start
            # Note that self.end marks the first position **after the end** of span,
            # so we can use characters[start:end] or range(start, end).
            self.end = end
    class UDWord:
        def __init__(self, span, columns, is_multiword):
            # Span of this word (or MWT, see below) within ud_representation.characters.
            self.span = span
            # 10 columns of the CoNLL-U file: ID, FORM, LEMMA,...
            self.columns = columns
            # is_multiword==True means that this word is part of a multi-word token.
            # In that case, self.span marks the span of the whole multi-word token.
            self.is_multiword = is_multiword
            # Reference to the UDWord instance representing the HEAD (or None if root).
            self.parent = None
            # List of references to UDWord instances representing functional-deprel children.
            self.functional_children = []
            # Only consider universal FEATS.
            self.columns[FEATS] = "|".join(sorted(feat for feat in columns[FEATS].split("|")
                                                  if feat.split("=", 1)[0] in UNIVERSAL_FEATURES))
            # Let's ignore language-specific deprel subtypes.
            self.columns[DEPREL] = columns[DEPREL].split(":")[0]
            # Precompute which deprels are CONTENT_DEPRELS and which FUNCTIONAL_DEPRELS
            self.is_content_deprel = self.columns[DEPREL] in CONTENT_DEPRELS
            self.is_functional_deprel = self.columns[DEPREL] in FUNCTIONAL_DEPRELS

    ud = UDRepresentation()

    # Load the CoNLL-U file
    index, sentence_start = 0, None
    while True:
        line = file.readline()
        if not line:
            break
        line = _decode(line.rstrip("\r\n"))

        # Handle sentence start boundaries
        if sentence_start is None:
            # Skip comments
            if line.startswith("#"):
                continue
            # Start a new sentence
            ud.sentences.append(UDSpan(index, 0))
            sentence_start = len(ud.words)
        if not line:
            # Add parent and children UDWord links and check there are no cycles
            def process_word(word):
                if word.parent == "remapping":
                    raise UDError("There is a cycle in a sentence")
                if word.parent is None:
                    head = int(word.columns[HEAD])
                    if head < 0 or head > len(ud.words) - sentence_start:
                        raise UDError("HEAD '{}' points outside of the sentence".format(_encode(word.columns[HEAD])))
                    if head:
                        parent = ud.words[sentence_start + head - 1]
                        word.parent = "remapping"
                        process_word(parent)
                        word.parent = parent

            for word in ud.words[sentence_start:]:
                process_word(word)
            # func_children cannot be assigned within process_word
            # because it is called recursively and may result in adding one child twice.
            for word in ud.words[sentence_start:]:
                if word.parent and word.is_functional_deprel:
                    word.parent.functional_children.append(word)

            # Check there is a single root node
            if len([word for word in ud.words[sentence_start:] if word.parent is None]) != 1:
                raise UDError("There are multiple roots in a sentence")

            # End the sentence
            ud.sentences[-1].end = index
            sentence_start = None
            continue

        # Read next token/word
        columns = line.split("\t")
        if len(columns) != 10:
            raise UDError("The CoNLL-U line does not contain 10 tab-separated columns: '{}'".format(_encode(line)))

        # Skip empty nodes
        if "." in columns[ID]:
            continue

        # Delete spaces from FORM, so gold.characters == system.characters
        # even if one of them tokenizes the space. Use any Unicode character
        # with category Zs.
        columns[FORM] = "".join(filter(lambda c: unicodedata.category(c) != "Zs", columns[FORM]))
        if not columns[FORM]:
            raise UDError("There is an empty FORM in the CoNLL-U file")

        # Save token
        ud.characters.extend(columns[FORM])
        ud.tokens.append(UDSpan(index, index + len(columns[FORM])))
        index += len(columns[FORM])

        # Handle multi-word tokens to save word(s)
        if "-" in columns[ID]:
            try:
                start, end = map(int, columns[ID].split("-"))
            except:
                raise UDError("Cannot parse multi-word token ID '{}'".format(_encode(columns[ID])))

            for _ in range(start, end + 1):
                word_line = _decode(file.readline().rstrip("\r\n"))
                word_columns = word_line.split("\t")
                if len(word_columns) != 10:
                    raise UDError("The CoNLL-U line does not contain 10 tab-separated columns: '{}'".format(_encode(word_line)))
                ud.words.append(UDWord(ud.tokens[-1], word_columns, is_multiword=True))
        # Basic tokens/words
        else:
            try:
                word_id = int(columns[ID])
            except:
                raise UDError("Cannot parse word ID '{}'".format(_encode(columns[ID])))
            if word_id != len(ud.words) - sentence_start + 1:
                raise UDError("Incorrect word ID '{}' for word '{}', expected '{}'".format(
                    _encode(columns[ID]), _encode(columns[FORM]), len(ud.words) - sentence_start + 1))

            try:
                head_id = int(columns[HEAD])
            except:
                raise UDError("Cannot parse HEAD '{}'".format(_encode(columns[HEAD])))
            if head_id < 0:
                raise UDError("HEAD cannot be negative")

            ud.words.append(UDWord(ud.tokens[-1], columns, is_multiword=False))

    if sentence_start is not None:
        raise UDError("The CoNLL-U file does not end with empty line")

    return ud

# Evaluate the gold and system treebanks (loaded using load_conllu).
def evaluate(gold_ud, system_ud):
    class Score:
        def __init__(self, gold_total, system_total, correct, aligned_total=None):
            self.correct = correct
            self.gold_total = gold_total
            self.system_total = system_total
            self.aligned_total = aligned_total
            self.precision = correct / system_total if system_total else 0.0
            self.recall = correct / gold_total if gold_total else 0.0
            self.f1 = 2 * correct / (system_total + gold_total) if system_total + gold_total else 0.0
            self.aligned_accuracy = correct / aligned_total if aligned_total else aligned_total
    class AlignmentWord:
        def __init__(self, gold_word, system_word):
            self.gold_word = gold_word
            self.system_word = system_word
    class Alignment:
        def __init__(self, gold_words, system_words):
            self.gold_words = gold_words
            self.system_words = system_words
            self.matched_words = []
            self.matched_words_map = {}
        def append_aligned_words(self, gold_word, system_word):
            self.matched_words.append(AlignmentWord(gold_word, system_word))
            self.matched_words_map[system_word] = gold_word

    def spans_score(gold_spans, system_spans):
        correct, gi, si = 0, 0, 0
        while gi < len(gold_spans) and si < len(system_spans):
            if system_spans[si].start < gold_spans[gi].start:
                si += 1
            elif gold_spans[gi].start < system_spans[si].start:
                gi += 1
            else:
                correct += gold_spans[gi].end == system_spans[si].end
                si += 1
                gi += 1

        return Score(len(gold_spans), len(system_spans), correct)

    def alignment_score(alignment, key_fn=None, filter_fn=None):
        if filter_fn is not None:
            gold = sum(1 for gold in alignment.gold_words if filter_fn(gold))
            system = sum(1 for system in alignment.system_words if filter_fn(system))
            aligned = sum(1 for word in alignment.matched_words if filter_fn(word.gold_word))
        else:
            gold = len(alignment.gold_words)
            system = len(alignment.system_words)
            aligned = len(alignment.matched_words)

        if key_fn is None:
            # Return score for whole aligned words
            return Score(gold, system, aligned)

        def gold_aligned_gold(word):
            return word
        def gold_aligned_system(word):
            return alignment.matched_words_map.get(word, "NotAligned") if word is not None else None
        correct = 0
        for words in alignment.matched_words:
            if filter_fn is None or filter_fn(words.gold_word):
                if key_fn(words.gold_word, gold_aligned_gold) == key_fn(words.system_word, gold_aligned_system):
                    correct += 1

        return Score(gold, system, correct, aligned)

    def beyond_end(words, i, multiword_span_end):
        if i >= len(words):
            return True
        if words[i].is_multiword:
            return words[i].span.start >= multiword_span_end
        return words[i].span.end > multiword_span_end

    def extend_end(word, multiword_span_end):
        if word.is_multiword and word.span.end > multiword_span_end:
            return word.span.end
        return multiword_span_end

    def find_multiword_span(gold_words, system_words, gi, si):
        # We know gold_words[gi].is_multiword or system_words[si].is_multiword.
        # Find the start of the multiword span (gs, ss), so the multiword span is minimal.
        # Initialize multiword_span_end characters index.
        if gold_words[gi].is_multiword:
            multiword_span_end = gold_words[gi].span.end
            if not system_words[si].is_multiword and system_words[si].span.start < gold_words[gi].span.start:
                si += 1
        else: # if system_words[si].is_multiword
            multiword_span_end = system_words[si].span.end
            if not gold_words[gi].is_multiword and gold_words[gi].span.start < system_words[si].span.start:
                gi += 1
        gs, ss = gi, si

        # Find the end of the multiword span
        # (so both gi and si are pointing to the word following the multiword span end).
        while not beyond_end(gold_words, gi, multiword_span_end) or \
              not beyond_end(system_words, si, multiword_span_end):
            if gi < len(gold_words) and (si >= len(system_words) or
                                         gold_words[gi].span.start <= system_words[si].span.start):
                multiword_span_end = extend_end(gold_words[gi], multiword_span_end)
                gi += 1
            else:
                multiword_span_end = extend_end(system_words[si], multiword_span_end)
                si += 1
        return gs, ss, gi, si

    def compute_lcs(gold_words, system_words, gi, si, gs, ss):
        lcs = [[0] * (si - ss) for i in range(gi - gs)]
        for g in reversed(range(gi - gs)):
            for s in reversed(range(si - ss)):
                if gold_words[gs + g].columns[FORM].lower() == system_words[ss + s].columns[FORM].lower():
                    lcs[g][s] = 1 + (lcs[g+1][s+1] if g+1 < gi-gs and s+1 < si-ss else 0)
                lcs[g][s] = max(lcs[g][s], lcs[g+1][s] if g+1 < gi-gs else 0)
                lcs[g][s] = max(lcs[g][s], lcs[g][s+1] if s+1 < si-ss else 0)
        return lcs

    def align_words(gold_words, system_words):
        alignment = Alignment(gold_words, system_words)

        gi, si = 0, 0
        while gi < len(gold_words) and si < len(system_words):
            if gold_words[gi].is_multiword or system_words[si].is_multiword:
                # A: Multi-word tokens => align via LCS within the whole "multiword span".
                gs, ss, gi, si = find_multiword_span(gold_words, system_words, gi, si)

                if si > ss and gi > gs:
                    lcs = compute_lcs(gold_words, system_words, gi, si, gs, ss)

                    # Store aligned words
                    s, g = 0, 0
                    while g < gi - gs and s < si - ss:
                        if gold_words[gs + g].columns[FORM].lower() == system_words[ss + s].columns[FORM].lower():
                            alignment.append_aligned_words(gold_words[gs+g], system_words[ss+s])
                            g += 1
                            s += 1
                        elif lcs[g][s] == (lcs[g+1][s] if g+1 < gi-gs else 0):
                            g += 1
                        else:
                            s += 1
            else:
                # B: No multi-word token => align according to spans.
                if (gold_words[gi].span.start, gold_words[gi].span.end) == (system_words[si].span.start, system_words[si].span.end):
                    alignment.append_aligned_words(gold_words[gi], system_words[si])
                    gi += 1
                    si += 1
                elif gold_words[gi].span.start <= system_words[si].span.start:
                    gi += 1
                else:
                    si += 1

        return alignment

    # Check that the underlying character sequences do match.
    if gold_ud.characters != system_ud.characters:
        index = 0
        while index < len(gold_ud.characters) and index < len(system_ud.characters) and \
                gold_ud.characters[index] == system_ud.characters[index]:
            index += 1

        raise UDError(
            "The concatenation of tokens in gold file and in system file differ!\n" +
            "First 20 differing characters in gold file: '{}' and system file: '{}'".format(
                "".join(map(_encode, gold_ud.characters[index:index + 20])),
                "".join(map(_encode, system_ud.characters[index:index + 20]))
            )
        )

    # Align words
    alignment = align_words(gold_ud.words, system_ud.words)

    # Compute the F1-scores
    return {
        "Tokens": spans_score(gold_ud.tokens, system_ud.tokens),
        "Sentences": spans_score(gold_ud.sentences, system_ud.sentences),
        "Words": alignment_score(alignment),
        "UPOS": alignment_score(alignment, lambda w, _: w.columns[UPOS]),
        "XPOS": alignment_score(alignment, lambda w, _: w.columns[XPOS]),
        "UFeats": alignment_score(alignment, lambda w, _: w.columns[FEATS]),
        "AllTags": alignment_score(alignment, lambda w, _: (w.columns[UPOS], w.columns[XPOS], w.columns[FEATS])),
        "Lemmas": alignment_score(alignment, lambda w, ga: w.columns[LEMMA] if ga(w).columns[LEMMA] != "_" else "_"),
        "UAS": alignment_score(alignment, lambda w, ga: ga(w.parent)),
        "LAS": alignment_score(alignment, lambda w, ga: (ga(w.parent), w.columns[DEPREL])),
        "CLAS": alignment_score(alignment, lambda w, ga: (ga(w.parent), w.columns[DEPREL]),
                                filter_fn=lambda w: w.is_content_deprel),
        "MLAS": alignment_score(alignment, lambda w, ga: (ga(w.parent), w.columns[DEPREL], w.columns[UPOS], w.columns[FEATS],
                                                         [(ga(c), c.columns[DEPREL], c.columns[UPOS], c.columns[FEATS])
                                                          for c in w.functional_children]),
                                filter_fn=lambda w: w.is_content_deprel),
        "BLEX": alignment_score(alignment, lambda w, ga: (ga(w.parent), w.columns[DEPREL],
                                                          w.columns[LEMMA] if ga(w).columns[LEMMA] != "_" else "_"),
                                filter_fn=lambda w: w.is_content_deprel),
    }


def load_conllu_file(path):
    _file = open(path, mode="r", **({"encoding": "utf-8"} if sys.version_info >= (3, 0) else {}))
    return load_conllu(_file)

def evaluate_wrapper(args):
    # Load CoNLL-U files
    gold_ud = load_conllu_file(args.gold_file)
    system_ud = load_conllu_file(args.system_file)
    return evaluate(gold_ud, system_ud)

def build_evaluation_table(evaluation, verbose, counts):
    text = []
    
    # Print the evaluation
    if not verbose and not counts:
        text.append("LAS F1 Score: {:.2f}".format(100 * evaluation["LAS"].f1))
        text.append("MLAS Score: {:.2f}".format(100 * evaluation["MLAS"].f1))
        text.append("BLEX Score: {:.2f}".format(100 * evaluation["BLEX"].f1))
    else:
        if counts:
            text.append("Metric     | Correct   |      Gold | Predicted | Aligned")
        else:
            text.append("Metric     | Precision |    Recall |  F1 Score | AligndAcc")
        text.append("-----------+-----------+-----------+-----------+-----------")
        for metric in["Tokens", "Sentences", "Words", "UPOS", "XPOS", "UFeats", "AllTags", "Lemmas", "UAS", "LAS", "CLAS", "MLAS", "BLEX"]:
            if counts:
                text.append("{:11}|{:10} |{:10} |{:10} |{:10}".format(
                    metric,
                    evaluation[metric].correct,
                    evaluation[metric].gold_total,
                    evaluation[metric].system_total,
                    evaluation[metric].aligned_total or (evaluation[metric].correct if metric == "Words" else "")
                ))
            else:
                text.append("{:11}|{:10.2f} |{:10.2f} |{:10.2f} |{}".format(
                    metric,
                    100 * evaluation[metric].precision,
                    100 * evaluation[metric].recall,
                    100 * evaluation[metric].f1,
                    "{:10.2f}".format(100 * evaluation[metric].aligned_accuracy) if evaluation[metric].aligned_accuracy is not None else ""
                ))

    return "\n".join(text)

def main():
    # Parse arguments
    parser = argparse.ArgumentParser()
    parser.add_argument("gold_file", type=str,
                        help="Name of the CoNLL-U file with the gold data.")
    parser.add_argument("system_file", type=str,
                        help="Name of the CoNLL-U file with the predicted data.")
    parser.add_argument("--verbose", "-v", default=False, action="store_true",
                        help="Print all metrics.")
    parser.add_argument("--counts", "-c", default=False, action="store_true",
                        help="Print raw counts of correct/gold/system/aligned words instead of prec/rec/F1 for all metrics.")
    args = parser.parse_args()

    # Evaluate
    evaluation = evaluate_wrapper(args)
    results = build_evaluation_table(evaluation, args.verbose, args.counts)
    print(results)

if __name__ == "__main__":
    main()

# Tests, which can be executed with `python -m unittest conll18_ud_eval`.
class TestAlignment(unittest.TestCase):
    @staticmethod
    def _load_words(words):
        """Prepare fake CoNLL-U files with fake HEAD to prevent multiple roots errors."""
        lines, num_words = [], 0
        for w in words:
            parts = w.split(" ")
            if len(parts) == 1:
                num_words += 1
                lines.append("{}\t{}\t_\t_\t_\t_\t{}\t_\t_\t_".format(num_words, parts[0], int(num_words>1)))
            else:
                lines.append("{}-{}\t{}\t_\t_\t_\t_\t_\t_\t_\t_".format(num_words + 1, num_words + len(parts) - 1, parts[0]))
                for part in parts[1:]:
                    num_words += 1
                    lines.append("{}\t{}\t_\t_\t_\t_\t{}\t_\t_\t_".format(num_words, part, int(num_words>1)))
        return load_conllu((io.StringIO if sys.version_info >= (3, 0) else io.BytesIO)("\n".join(lines+["\n"])))

    def _test_exception(self, gold, system):
        self.assertRaises(UDError, evaluate, self._load_words(gold), self._load_words(system))

    def _test_ok(self, gold, system, correct):
        metrics = evaluate(self._load_words(gold), self._load_words(system))
        gold_words = sum((max(1, len(word.split(" ")) - 1) for word in gold))
        system_words = sum((max(1, len(word.split(" ")) - 1) for word in system))
        self.assertEqual((metrics["Words"].precision, metrics["Words"].recall, metrics["Words"].f1),
                         (correct / system_words, correct / gold_words, 2 * correct / (gold_words + system_words)))

    def test_exception(self):
        self._test_exception(["a"], ["b"])

    def test_equal(self):
        self._test_ok(["a"], ["a"], 1)
        self._test_ok(["a", "b", "c"], ["a", "b", "c"], 3)

    def test_equal_with_multiword(self):
        self._test_ok(["abc a b c"], ["a", "b", "c"], 3)
        self._test_ok(["a", "bc b c", "d"], ["a", "b", "c", "d"], 4)
        self._test_ok(["abcd a b c d"], ["ab a b", "cd c d"], 4)
        self._test_ok(["abc a b c", "de d e"], ["a", "bcd b c d", "e"], 5)

    def test_alignment(self):
        self._test_ok(["abcd"], ["a", "b", "c", "d"], 0)
        self._test_ok(["abc", "d"], ["a", "b", "c", "d"], 1)
        self._test_ok(["a", "bc", "d"], ["a", "b", "c", "d"], 2)
        self._test_ok(["a", "bc b c", "d"], ["a", "b", "cd"], 2)
        self._test_ok(["abc a BX c", "def d EX f"], ["ab a b", "cd c d", "ef e f"], 4)
        self._test_ok(["ab a b", "cd bc d"], ["a", "bc", "d"], 2)
        self._test_ok(["a", "bc b c", "d"], ["ab AX BX", "cd CX a"], 1)


==> code/bilstm-tagger-master/evaluate.sh <==
#!/bin/bash
model_dir="models/"
model=$1
gold=$2
model_name=$(echo "$model_dir$model.model")
vocab_name=$(echo "$model_dir$model.vocab")
echo $model_name $vocab_name

python run.py evaluate \
       --fdata $gold \
       --model $model_name \
       --vocab $vocab_name


==> code/bilstm-tagger-master/predict.sh <==
#!/bin/bash
model_dir="models/"
model=$1
gold=$2
pred=$3
model_name=$(echo "$model_dir$model.model")
vocab_name=$(echo "$model_dir$model.vocab")
echo $model_name $vocab_name

python run.py predict \
       --fdata $gold \
       --fpred $pred \
       --model $model_name \
       --vocab $vocab_name


==> code/bilstm-tagger-master/run.py <==
# -*- coding: utf-8 -*-

import argparse
import os, csv
from tagger.cmds import Evaluate, Predict, Train
import torch, random, numpy

from config import Config

if __name__ == '__main__':

    seed_num = 17
    random.seed(seed_num)
    torch.manual_seed(seed_num)
    numpy.random.seed(seed_num)
    
    parser = argparse.ArgumentParser(
        description='Create the Biaffine Parser model.'
    )
    subparsers = parser.add_subparsers(title='Commands', dest='mode')
    subcommands = {
        'evaluate': Evaluate(),
        'predict': Predict(),
        'train': Train(),
    }
    for name, subcommand in subcommands.items():
        subparser = subcommand.add_subparser(name, subparsers)
        subparser.add_argument('--conf', '-c', default='config.ini',
                               help='path to config file')
        subparser.add_argument('--model', '-m', default='exp/ptb/model.char',
                               help='path to model file')
        subparser.add_argument('--vocab', '-v', default='exp/ptb/vocab.char',
                               help='path to vocab file')
        subparser.add_argument('--device', '-d', default='-1',
                               help='ID of GPU to use')
        subparser.add_argument('--seed', '-s', default=1, type=int,
                               help='seed for generating random numbers')
        subparser.add_argument('--threads', '-t', default=4, type=int,
                               help='max num of threads')


    args = parser.parse_args()

    print(f"Set the max num of threads to {args.threads}")
    print(f"Set the seed for generating random numbers to {args.seed}")
    print(f"Set the device with ID {args.device} visible")
    torch.set_num_threads(args.threads)
    torch.manual_seed(args.seed)
    os.environ['CUDA_VISIBLE_DEVICES'] = args.device

    print(f"Override the default configs with parsed arguments")
    config = Config(args.conf)
    config.update(vars(args))
    print(config)

    print(f"Run the subcommand in mode {args.mode}")
    cmd = subcommands[args.mode]
    cmd(config)


==> code/bilstm-tagger-master/tagger/__init__.py <==
# -*- coding: utf-8 -*-

from .model import Model
from .tagger import Tagger

__all__ = ['Tagger', 'Model']


==> code/bilstm-tagger-master/tagger/cmds/__init__.py <==
# -*- coding: utf-8 -*-

from .evaluate import Evaluate
from .predict import Predict
from .train import Train

__all__ = ['Evaluate', 'Predict', 'Train']


==> code/bilstm-tagger-master/tagger/cmds/evaluate.py <==
# -*- coding: utf-8 -*-

from tagger import Tagger, Model
from tagger.utils import Corpus
from tagger.utils.data import TextDataset, batchify

import torch


class Evaluate(object):

    def add_subparser(self, name, parser):
        subparser = parser.add_parser(
            name, help='Evaluate the specified model and dataset.'
        )
        subparser.add_argument('--batch-size', default=5000, type=int,
                               help='batch size')
        subparser.add_argument('--buckets', default=64, type=int,
                               help='max num of buckets to use')
        subparser.add_argument('--punct', action='store_true',
                               help='whether to include punctuation')
        subparser.add_argument('--fdata', default='data/ptb/test.conllx',
                               help='path to dataset')

        return subparser

    def __call__(self, config):
        print("Load the model")
        vocab = torch.load(config.vocab)
        parser = Tagger.load(config.model)
        model = Model(vocab, parser)

        print("Load the dataset")
        corpus = Corpus.load(config.fdata)
        dataset = TextDataset(vocab.numericalize(corpus))
        # set the data loader
        loader = batchify(dataset, config.batch_size, config.buckets)

        print("Evaluate the dataset")
        loss, metric = model.evaluate(loader, True)#config.punct)
        print(f"Loss: {loss:.4f} \t Acc: {metric:.2f}")


==> code/bilstm-tagger-master/tagger/cmds/predict.py <==
# -*- coding: utf-8 -*-

from tagger import Tagger, Model
from tagger.utils import Corpus
from tagger.utils import reintroduce
from tagger.utils.data import TextDataset, batchify
import time
import torch
import tempfile

class Predict(object):

    def add_subparser(self, name, parser):
        subparser = parser.add_parser(
            name, help='Use a trained model to make predictions.'
        )
        subparser.add_argument('--batch-size', default=5000, type=int,
                               help='batch size')
        subparser.add_argument('--fdata', default='data/ptb/test.conllx',
                               help='path to dataset')
        subparser.add_argument('--fpred', default='pred.conllx',
                               help='path to predicted result')

        return subparser

    def __call__(self, config):
        time_t0 = time.time()
        print("Load the model")
        vocab = torch.load(config.vocab)
        parser = Tagger.load(config.model)
        model = Model(vocab, parser)
        print("Load the dataset")
        start_time = time.time()
        corpus = Corpus.load(config.fdata)
        dataset = TextDataset(vocab.numericalize(corpus, training=False))
        # set the data loader
        
        loader = batchify(dataset, config.batch_size)

        print("Make predictions on the dataset")
        start_parse_time = time.time()
        corpus.tags = model.predict(loader)
        parse_time = time.time() - start_parse_time        
        
        print(f"Save the predicted result to {config.fpred}")
        tmp = tempfile.NamedTemporaryFile(delete=False)
        corpus.save(tmp.name)
        ### for reintroducing 1-2 and 1.5 entries for evaluation
        reintroduce(config.fdata, tmp.name, config.fpred)
        time_total = time.time() - time_t0
        
        print("TIMES", str(time_total) + "," + str(parse_time))
        #speed = float(len(corpus.heads)) /timeTotal
        #print("Speed: " + str(speed) + " sent/s")


==> code/bilstm-tagger-master/tagger/cmds/train.py <==
# -*- coding: utf-8 -*-

import os
from datetime import datetime, timedelta, date
from tagger import Tagger, Model
from tagger.metric import Metric
from tagger.utils import Corpus, Embedding, Vocab
from tagger.utils.data import TextDataset, batchify
import torch
from torch.optim import Adam
from torch.optim.lr_scheduler import ExponentialLR
import csv

class Train(object):

    def add_subparser(self, name, parser):
        subparser = parser.add_parser(
            name, help='Train a model.'
        )
        subparser.add_argument('--buckets', default=64, type=int,
                               help='max num of buckets to use')
        subparser.add_argument('--punct', action='store_false', default=True,
                               help='whether to include punctuation')
        subparser.add_argument('--ftrain', default='data/ptb/train.conllx',
                               help='path to train file')
        subparser.add_argument('--fdev', default='data/ptb/dev.conllx',
                               help='path to dev file')
        subparser.add_argument('--fembed', default=False,
                               help='path to pretrained embeddings')
        subparser.add_argument('--n_char_embed', default=100, type=int,
                               help='char embedding size')
        subparser.add_argument('--unk', default='unk',
                               help='unk token in pretrained embeddings')
        subparser.add_argument('--load_model', default=None)
        subparser.add_argument('--load_vocab', default=None)
        subparser.add_argument("--n_lstm_nodes", default=None, type=int)
        subparser.add_argument("--n_lstm_layers", default=None, type=int)
        
        
        return subparser

    def __call__(self, config):
        #if config.lstm_nodes is not None:
        #    
        #if config.lstm_layers is not None:
        #    
        config.n_lstm_hidden = config.n_lstm_nodes
        config.n_lstm_layers = config.n_lstm_layers
        print("Preprocess the data")
        train = Corpus.load(config.ftrain)
        dev = Corpus.load(config.fdev)

        print("Generating vocab.")
        vocab= Vocab.from_corpus(corpus=train, min_freq=5)
        if config.fembed:
            print("Loading embeddings.")
            vocab.read_embeddings(Embedding.load(config.fembed, config.unk, config.n_embed))
        else:
            print("Randomly initiliasing embeddings.")
            vocab.randomly_initialise_embeddings(config.n_embed)
        torch.save(vocab, config.vocab)

        config.update({
            'n_words': vocab.n_words,
            'n_tags': vocab.n_tags,
            'n_chars': vocab.n_chars,
            'pad_index': vocab.pad_index,
            'unk_index': vocab.unk_index
        })
        print(vocab)
       
        print("Load the dataset")
        trainset = TextDataset(vocab.numericalize(train))
        devset = TextDataset(vocab.numericalize(dev))

        # set the data loaders
        train_loader = batchify(dataset=trainset,
                                batch_size=config.batch_size,
                                shuffle=True)
        dev_loader = batchify(dataset=devset,
                              batch_size=config.batch_size)
        print(f"{'train:':6} {len(trainset):5} sentences in total, "
              f"{len(train_loader):3} batches provided")
        print(f"{'dev:':6} {len(devset):5} sentences in total, "
              f"{len(dev_loader):3} batches provided")

        print("Creating model")
    
        tagger = Tagger(config, vocab.embeddings)
       
        if torch.cuda.is_available():
            tagger = tagger.cuda()
        print(f"{tagger}\n")

        model = Model(vocab, tagger)

        total_time = timedelta()
        best_e, best_metric = 1, -99.99
        best_train_metric = -99.99
        model.optimizer = Adam(model.tagger.parameters(),
                               config.lr,
                               (config.beta_1, config.beta_2),
                               config.epsilon)
        model.scheduler = ExponentialLR(model.optimizer,
                                        config.decay ** (1 / config.steps))
        epochs_since_improvement = 0

        total_params = sum(p.numel() for p in model.tagger.parameters())
        print ("Total number of parameters:", total_params,"\n")
        for epoch in range(1, config.epochs + 1):
            start = datetime.now()
            # train one epoch and update the parameters
            model.train(train_loader)

            print(f"Epoch {epoch} / {config.epochs}:")
            loss, train_metric = model.evaluate(train_loader, config.punct)
            print(f"{'train:':6} Loss: {loss:.4f} \t Acc: {train_metric:.2f}")
            loss, dev_metric = model.evaluate(dev_loader, config.punct)
            print(f"{'dev:':6} Loss: {loss:.4f} \t Acc: {dev_metric:.2f}")
            
            t = datetime.now() - start
            # save the model if it is the best so far
            if dev_metric > best_metric:
                best_e, best_metric = epoch, dev_metric
                best_train_metric = train_metric
                model.tagger.save(config.model)
                print(f"{t}s elapsed (saved)\n")
                epochs_since_improvement = 0
            else:
                epochs_since_improvement += 1
                print(f"{t}s elapsed\n")
            if epochs_since_improvement >= config.patience:
                print("¡Lo bailado nadie te lo quita!\n")
                break
            total_time += t
        

        
        print(f"max score of dev is {best_metric:.2f} at epoch {best_e}")
        print(f"average time of each epoch is {total_time / epoch}s")
        print(f"{total_time}s elapsed")
                                      


==> code/bilstm-tagger-master/tagger/metric.py <==
# -*- coding: utf-8 -*-


class Metric(object):

    def __init__(self, eps=1e-15):
        super(Metric, self).__init__()

        self.eps = eps
        self.total = 0.0
        self.correct_arcs = 0.0
        self.correct_rels = 0.0

    def __repr__(self):
        return f"UAS: {self.uas:.2%} LAS: {self.las:.2%}"

    def __call__(self, pred_arcs, pred_rels, gold_arcs, gold_rels):
        arc_mask = pred_arcs.eq(gold_arcs)
        rel_mask = pred_rels.eq(gold_rels) & arc_mask

        self.total += len(arc_mask)
        self.correct_arcs += arc_mask.sum().item()
        self.correct_rels += rel_mask.sum().item()

    def __lt__(self, other):
        return self.score < other

    def __le__(self, other):
        return self.score <= other

    def __ge__(self, other):
        return self.score >= other

    def __gt__(self, other):
        return self.score > other

    @property
    def score(self):
        return self.las

    @property
    def uas(self):
        if self.total > 0:
            return self.correct_arcs / (self.total)
        else:
            return self.eps
    
    
    @property
    def las(self):
        if self.total > 0:
            return self.correct_rels / (self.total)
        else:
            return self.eps


==> code/bilstm-tagger-master/tagger/model.py <==
# -*- coding: utf-8 -*-

from tagger.metric import Metric
from tagger.utils import CEOR
import numpy as np
import torch
import torch.nn as nn
from torch import log, exp
import torch.nn.functional as F
from scipy.stats import entropy as calc_entropy
from math import log, sqrt

class Model(object):

    def __init__(self, vocab, tagger):
        super(Model, self).__init__()

        self.vocab = vocab
        self.tagger = tagger
        self.criterion = nn.CrossEntropyLoss()

    def calc_label_accuracy(self, g_enc_all, p_enc_all):
        correct = 0.
        tokens = 0.
        for g_enc, p_enc in zip(g_enc_all, p_enc_all):
            for g, p in zip(g_enc, p_enc):
                if g.item() == p.item():
                    correct += 1.
                tokens += 1
        f1 = correct / tokens
        return f1*100
    
    def train(self, loader):
        self.tagger.train()

        for words, chars, tags in loader:
            self.optimizer.zero_grad()

            mask = words.ne(self.vocab.pad_index)
            # ignore the first token of each sentence
            mask[:, 0] = 0
            s_tag = self.tagger(words, chars)
            s_tag = s_tag[mask]
            gold_tags = tags[mask]

            loss = self.get_loss(s_tag, gold_tags)
            loss.backward()
            nn.utils.clip_grad_norm_(self.tagger.parameters(), 5.0)
            self.optimizer.step()
            self.scheduler.step()

    def get_loss(self, s_tag, gold_tags):
        loss = self.criterion(s_tag, gold_tags)
        return loss

    
    @torch.no_grad()
    def evaluate(self, loader, punct=True):
        self.tagger.eval()

        loss, acc = 0, 0.
        all_pred = []
        all_gold = [] 
        for words, chars, tags in loader:
            mask = words.ne(self.vocab.pad_index)
            # ignore the first token of each sentence
            mask[:, 0] = 0
            s_tag = self.tagger(words, chars)
            s_tag = s_tag[mask]
            pred_tag = self.decode(s_tag)
            gold_tags= tags[mask]
            all_gold.append(gold_tags)
            all_pred.append(pred_tag)
            loss += self.get_loss(s_tag,gold_tags)
        acc = self.calc_label_accuracy(all_gold, all_pred)
        loss /= len(loader)
        return loss, acc

    @torch.no_grad()
    def predict(self, loader):
        self.tagger.eval()

        all_tags, all_rels = [], []
        for words, chars in loader:
            mask = words.ne(self.vocab.pad_index)
            # ignore the first token of each sentence
            mask[:, 0] = 0
            lens = mask.sum(dim=1).tolist()
            s_tag = self.tagger(words, chars)
            s_tag = s_tag[mask]
            pred_tag = self.decode(s_tag)
            all_tags.extend(torch.split(pred_tag, lens))
        all_tags = [self.vocab.id2tag(seq) for seq in all_tags]
        return all_tags

    def decode(self, s_tag):
        pred_tag =  s_tag.argmax(dim=-1)
        return pred_tag


==> code/bilstm-tagger-master/tagger/modules/__init__.py <==
# -*- coding: utf-8 -*-

from .biaffine import Biaffine
from .bilstm import BiLSTM
from .char_lstm import CHAR_LSTM
from .dropout import IndependentDropout, SharedDropout
from .mlp import MLP


__all__ = ['CHAR_LSTM', 'MLP', 'Biaffine', 'BiLSTM',
           'IndependentDropout', 'SharedDropout']


==> code/bilstm-tagger-master/tagger/modules/biaffine.py <==
# -*- coding: utf-8 -*-

import torch
import torch.nn as nn


class Biaffine(nn.Module):

    def __init__(self, n_in, n_out=1, bias_x=True, bias_y=True):
        super(Biaffine, self).__init__()

        self.n_in = n_in
        self.n_out = n_out
        self.bias_x = bias_x
        self.bias_y = bias_y
        self.weight = nn.Parameter(torch.Tensor(n_out,
                                                n_in + bias_x,
                                                n_in + bias_y))
        self.reset_parameters()

    def extra_repr(self):
        info = f"n_in={self.n_in}, n_out={self.n_out}"
        if self.bias_x:
            info += f", bias_x={self.bias_x}"
        if self.bias_y:
            info += f", bias_y={self.bias_y}"

        return info

    def reset_parameters(self):
        nn.init.zeros_(self.weight)

    def forward(self, x, y):
        if self.bias_x:
            x = torch.cat([x, x.new_ones(x.shape[:-1]).unsqueeze(-1)], -1)
        if self.bias_y:
            y = torch.cat([y, y.new_ones(y.shape[:-1]).unsqueeze(-1)], -1)
        # [batch_size, 1, seq_len, d]
        x = x.unsqueeze(1)
        # [batch_size, 1, seq_len, d]
        y = y.unsqueeze(1)
        # [batch_size, n_out, seq_len, seq_len]
        s = x @ self.weight @ y.transpose(-1, -2)
        # remove dim 1 if n_out == 1
        s = s.squeeze(1)

        return s


==> code/bilstm-tagger-master/tagger/modules/bilstm.py <==
# -*- coding: utf-8 -*-

from tagger.modules.dropout import SharedDropout

import torch
import torch.nn as nn
from torch.nn.utils.rnn import PackedSequence


class BiLSTM(nn.Module):

    def __init__(self, input_size, hidden_size, num_layers=1, dropout=0, return_f_b=False):
        super(BiLSTM, self).__init__()

        self.input_size = input_size
        self.hidden_size = hidden_size
        self.num_layers = num_layers
        self.dropout = dropout
        self.return_f_b = return_f_b

        self.f_cells = nn.ModuleList()
        self.b_cells = nn.ModuleList()
        for layer in range(self.num_layers):
            self.f_cells.append(nn.LSTMCell(input_size=input_size,
                                            hidden_size=hidden_size))
            self.b_cells.append(nn.LSTMCell(input_size=input_size,
                                            hidden_size=hidden_size))
            input_size = hidden_size * 2

        self.reset_parameters()

    def reset_parameters(self):
        for i in self.parameters():
            # apply orthogonal_ to weight
            if len(i.shape) > 1:
                nn.init.orthogonal_(i)
            # apply zeros_ to bias
            else:
                nn.init.zeros_(i)

    def layer_forward(self, x, hx, cell, batch_sizes, reverse=False):
        h, c = hx
        init_h, init_c = h, c
        output, seq_len = [], len(x)
        steps = reversed(range(seq_len)) if reverse else range(seq_len)
        if self.training:
            hid_mask = SharedDropout.get_mask(h, self.dropout)

        for t in steps:
            last_batch_size, batch_size = len(h), batch_sizes[t]
            if last_batch_size < batch_size:
                h = torch.cat((h, init_h[last_batch_size:batch_size]))
                c = torch.cat((c, init_c[last_batch_size:batch_size]))
            else:
                h = h[:batch_size]
                c = c[:batch_size]
            h, c = cell(input=x[t], hx=(h, c))
            output.append(h)
            if self.training:
                h = h * hid_mask[:batch_size]
        if reverse:
            output.reverse()
        output = torch.cat(output)

        return output

    def forward(self, x, hx=None):
        batch_sizes = x[1]
        x = x[0]
        #x, batch_sizes = x
        batch_size = batch_sizes[0]

        if hx is None:
            init = x.new_zeros(batch_size, self.hidden_size)
            hx = (init, init)

        for layer in range(self.num_layers):
            if self.training:
                mask = SharedDropout.get_mask(x[:batch_size], self.dropout)
                mask = torch.cat([mask[:batch_size]
                                  for batch_size in batch_sizes])
                x *= mask
            x = torch.split(x, batch_sizes.tolist())
            f_output = self.layer_forward(x=x,
                                          hx=hx,
                                          cell=self.f_cells[layer],
                                          batch_sizes=batch_sizes,
                                          reverse=False)
            b_output = self.layer_forward(x=x,
                                          hx=hx,
                                          cell=self.b_cells[layer],
                                          batch_sizes=batch_sizes,
                                          reverse=True)
            x = torch.cat([f_output, b_output], -1)
        x = PackedSequence(x, batch_sizes)

        if self.return_f_b:
            f_output = PackedSequence(f_output, batch_sizes)
            b_output = PackedSequence(b_output, batch_sizes)
            return x, f_output, b_output
        else:
            return x


==> code/bilstm-tagger-master/tagger/modules/char_lstm.py <==
# -*- coding: utf-8 -*-

import torch
import torch.nn as nn
from torch.nn.utils.rnn import pack_padded_sequence


class CHAR_LSTM(nn.Module):

    def __init__(self, n_chars, n_embed, n_out):
        super(CHAR_LSTM, self).__init__()

        # the embedding layer
        self.embed = nn.Embedding(num_embeddings=n_chars,
                                  embedding_dim=n_embed)
        # the lstm layer
        self.lstm = nn.LSTM(input_size=n_embed,
                            hidden_size=n_out//2,
                            batch_first=True,
                            bidirectional=True)

    def forward(self, x):
        mask = x.gt(0)
        sorted_lens, indices = torch.sort(mask.sum(dim=1), descending=True)
        inverse_indices = indices.argsort()
        max_len = sorted_lens[0]
        x = x[indices, :max_len]
        x = self.embed(x)

        x = pack_padded_sequence(x, sorted_lens.cpu(), True)
        x, (hidden, _) = self.lstm(x)
        reprs = torch.cat(torch.unbind(hidden), dim=1)
        reprs = reprs[inverse_indices]

        return reprs


==> code/bilstm-tagger-master/tagger/modules/dropout.py <==
# -*- coding: utf-8 -*-

import torch
import torch.nn as nn


class SharedDropout(nn.Module):

    def __init__(self, p=0.5, batch_first=True):
        super(SharedDropout, self).__init__()

        self.p = p
        self.batch_first = batch_first

    def extra_repr(self):
        info = f"p={self.p}"
        if self.batch_first:
            info += f", batch_first={self.batch_first}"

        return info

    def forward(self, x):
        if self.training:
            if self.batch_first:
                mask = self.get_mask(x[:, 0], self.p)
            else:
                mask = self.get_mask(x[0], self.p)
            x *= mask.unsqueeze(1) if self.batch_first else mask

        return x

    @staticmethod
    def get_mask(x, p):
        mask = x.new_full(x.shape, 1 - p)
        mask = torch.bernoulli(mask) / (1 - p)

        return mask


class IndependentDropout(nn.Module):

    def __init__(self, p=0.5):
        super(IndependentDropout, self).__init__()

        self.p = p

    def extra_repr(self):
        return f"p={self.p}"

    def forward(self, x, y, eps=1e-12):
        if self.training:
            x_mask = torch.bernoulli(x.new_full(x.shape[:2], 1 - self.p))
            y_mask = torch.bernoulli(y.new_full(y.shape[:2], 1 - self.p))
            scale = 3.0 / (2.0 * x_mask + y_mask + eps)
            x_mask *= scale
            y_mask *= scale
        
            x *= x_mask.unsqueeze(dim=-1)
            y *= y_mask.unsqueeze(dim=-1)
            
        return x, y


==> code/bilstm-tagger-master/tagger/modules/mlp.py <==
# -*- coding: utf-8 -*-

from tagger.modules.dropout import SharedDropout

import torch.nn as nn


class MLP(nn.Module):

    def __init__(self, n_in, n_hidden, dropout=0):
        super(MLP, self).__init__()

        self.linear = nn.Linear(n_in, n_hidden)
        self.activation = nn.LeakyReLU(negative_slope=0.1)
        self.dropout = SharedDropout(p=dropout)

        self.reset_parameters()

    def reset_parameters(self):
        nn.init.orthogonal_(self.linear.weight)
        nn.init.zeros_(self.linear.bias)

    def forward(self, x):
        x = self.linear(x)
        x = self.activation(x)
        x = self.dropout(x)

        return x


==> code/bilstm-tagger-master/tagger/tagger.py <==
# -*- coding: utf-8 -*-

from tagger.modules import (CHAR_LSTM, MLP, Biaffine, BiLSTM,
                            IndependentDropout, SharedDropout)

import torch
import torch.nn as nn
from torch.nn.utils.rnn import (pack_padded_sequence, pad_packed_sequence,
                                pad_sequence)


class Tagger(nn.Module):

    def __init__(self, config, embeddings):
        super(Tagger, self).__init__()
        
        self.config = config
        
        # the embedding layer
        #print(embeddings[20])
        self.embed = nn.Embedding.from_pretrained(embeddings)
   
        #exit()
        #self.embed = nn.Embedding(num_embeddings=config.n_words,
        #                          embedding_dim=config.n_embed)
        #self.feat_embed = nn.Embedding(num_embeddings=config.n_feats,
        #                               embedding_dim=config.n_feat_embed)

        # the char-lstm layer
        self.char_lstm = CHAR_LSTM(n_chars=config.n_chars,
                                   n_embed=config.n_char_embed,
                                   n_out=config.n_char_out)

        
        self.embed_dropout = IndependentDropout(p=config.embed_dropout)

        # the word-lstm layer
        
        input_size = config.n_embed+config.n_char_out
        self.lstm = BiLSTM(input_size=input_size,
                           hidden_size=config.n_lstm_hidden,
                           num_layers=config.n_lstm_layers,
                           dropout=config.lstm_dropout)
        self.lstm_dropout = SharedDropout(p=config.lstm_dropout)

        # the MLP layers
        self.mlp_tag = MLP(n_in=config.n_lstm_hidden*2,
                           n_hidden=config.n_tags,
                           dropout=config.mlp_dropout)
        
        self.pad_index = config.pad_index
        self.unk_index = config.unk_index

        self.reset_parameters()


    
    def reset_parameters(self):
        pass #nn.init.zeros_(self.embed.weight)

    def forward(self, words, chars):
        # get the mask and lengths of given batch
        mask = words.ne(self.pad_index)
        lens = mask.sum(dim=1)
        # set the indices larger than num_embeddings to unk_index
        ext_mask = words.ge(self.embed.num_embeddings)
        ext_words = words.masked_fill(ext_mask, self.unk_index)
        # get outputs from embedding layers
        embed = self.embed(words) #+ self.embed(ext_words)
        #input = torch.LongTensor([20], device="cuda")
        char_embed = self.char_lstm(chars[mask])
        char_embed = pad_sequence(torch.split(char_embed, lens.tolist()), True)
        # concatenate the word and char representations
        embed, char_embed = self.embed_dropout(embed, char_embed)
        x = torch.cat((embed, char_embed), dim=-1)
            
        sorted_lens, indices = torch.sort(lens, descending=True)
        inverse_indices = indices.argsort()

        x = pack_padded_sequence(x[indices], sorted_lens.cpu(), True)
        x = self.lstm(x)
        x, _ = pad_packed_sequence(x, True)
        x = self.lstm_dropout(x)[inverse_indices]

        # apply MLPs to the BiLSTM output states
        s_tag = self.mlp_tag(x)
        
        return s_tag

    @classmethod
    def load(cls, fname):
        if torch.cuda.is_available():
            device = torch.device('cuda')
        else:
            device = torch.device('cpu')
        state = torch.load(fname, map_location=device)
        parser = cls(state['config'], state['embeddings'])
        parser.load_state_dict(state['state_dict'])
        parser.to(device)
      
        return parser

    def save(self, fname):
        state = {
            'config': self.config,
            'embeddings': self.embed.weight,
            'state_dict': self.state_dict()
        }
        torch.save(state, fname)


==> code/bilstm-tagger-master/tagger/utils/__init__.py <==
# -*- coding: utf-8 -*-

from . import data
from .corpus import Corpus
from .corpus import RawCorpus
from .embedding import Embedding
from .vocab import Vocab
#from .vocab2 import Vocab2
from .chuliu_edmonds import chuliu_edmonds_one_root as CEOR
from .reintroduceMultiwords import reintroduce
__all__ = ['data', 'Corpus', 'RawCorpus' 'Embedding', 'Vocab', 'CEOR', 'reintroduce']


==> code/bilstm-tagger-master/tagger/utils/chuliu_edmonds.py <==
import numpy as np

#***************************************************************
def tarjan(tree):
  """"""
  
  indices = -np.ones_like(tree)
  lowlinks = -np.ones_like(tree)
  onstack = np.zeros_like(tree, dtype=bool)
  stack = list()
  _index = [0]
  cycles = []
  #-------------------------------------------------------------
  def strong_connect(i):
    _index[0] += 1
    index = _index[-1]
    indices[i] = lowlinks[i] = index - 1
    stack.append(i)
    onstack[i] = True
    dependents = np.where(np.equal(tree, i))[0]
    for j in dependents:
      if indices[j] == -1:
        strong_connect(j)
        lowlinks[i] = min(lowlinks[i], lowlinks[j])
      elif onstack[j]:
        lowlinks[i] = min(lowlinks[i], indices[j])
    
    # There's a cycle!
    if lowlinks[i] == indices[i]:
      cycle = np.zeros_like(indices, dtype=bool)
      while stack[-1] != i:
        j = stack.pop()
        onstack[j] = False
        cycle[j] = True
      stack.pop()
      onstack[i] = False
      cycle[i] = True
      if cycle.sum() > 1:
        cycles.append(cycle)
    return
  #-------------------------------------------------------------
  for i in range(len(tree)):
    if indices[i] == -1:
      strong_connect(i)
  return cycles

#===============================================================
# NOTE: i'm so sorry --Tim
def chuliu_edmonds(scores):
  """"""
  
  scores *= (1-np.eye(scores.shape[0]))
  #scores = np.insert(scores, 0, 0., axis=0)
  scores[0] = 0
  scores[0,0] = 1.
  #print(scores)
  #exit()
  tree = np.argmax(scores, axis=1)
  cycles = tarjan(tree)
  #print(scores)
  #print(cycles)
  if not cycles:
      return tree
  else:
    # t = len(tree); c = len(cycle); n = len(noncycle)
    # locations of cycle; (t) in [0,1]
    cycle = cycles.pop()
    # indices of cycle in original tree; (c) in t
    cycle_locs = np.where(cycle)[0]
    # heads of cycle in original tree; (c) in t
    cycle_subtree = tree[cycle]
    # scores of cycle in original tree; (c) in R
    cycle_scores = scores[cycle, cycle_subtree]
    # total score of cycle; () in R
    cycle_score = cycle_scores.prod()
    
    # locations of noncycle; (t) in [0,1]
    noncycle = np.logical_not(cycle)
    # indices of noncycle in original tree; (n) in t
    noncycle_locs = np.where(noncycle)[0]
    #print(cycle_locs, noncycle_locs)
    
    # scores of cycle's potential heads; (c x n) - (c) + () -> (n x c) in R
    metanode_head_scores = scores[cycle][:,noncycle] / cycle_scores[:,None] * cycle_score
    # scores of cycle's potential dependents; (n x c) in R
    metanode_dep_scores = scores[noncycle][:,cycle]
    # best noncycle head for each cycle dependent; (n) in c
    metanode_heads = np.argmax(metanode_head_scores, axis=0)
    # best cycle head for each noncycle dependent; (n) in c
    metanode_deps = np.argmax(metanode_dep_scores, axis=1)
    
    # scores of noncycle graph; (n x n) in R
    subscores = scores[noncycle][:,noncycle]
    # pad to contracted graph; (n+1 x n+1) in R
    subscores = np.pad(subscores, ( (0,1) , (0,1) ), 'constant')
    # set the contracted graph scores of cycle's potential heads; (c x n)[:, (n) in n] in R -> (n) in R
    subscores[-1, :-1] = metanode_head_scores[metanode_heads, np.arange(len(noncycle_locs))]
    # set the contracted graph scores of cycle's potential dependents; (n x c)[(n) in n] in R-> (n) in R
    subscores[:-1,-1] = metanode_dep_scores[np.arange(len(noncycle_locs)), metanode_deps]
    
    # MST with contraction; (n+1) in n+1
    contracted_tree = chuliu_edmonds(subscores)
    # head of the cycle; () in n
    #print(contracted_tree)
    cycle_head = contracted_tree[-1]
    # fixed tree: (n) in n+1
    contracted_tree = contracted_tree[:-1]
    # initialize new tree; (t) in 0
    new_tree = -np.ones_like(tree)
    #print(0, new_tree)
    # fixed tree with no heads coming from the cycle: (n) in [0,1]
    contracted_subtree = contracted_tree < len(contracted_tree)
    # add the nodes to the new tree (t)[(n)[(n) in [0,1]] in t] in t = (n)[(n)[(n) in [0,1]] in n] in t
    new_tree[noncycle_locs[contracted_subtree]] = noncycle_locs[contracted_tree[contracted_subtree]]
    #print(1, new_tree)
    # fixed tree with heads coming from the cycle: (n) in [0,1]
    contracted_subtree = np.logical_not(contracted_subtree)
    # add the nodes to the tree (t)[(n)[(n) in [0,1]] in t] in t = (c)[(n)[(n) in [0,1]] in c] in t
    new_tree[noncycle_locs[contracted_subtree]] =  cycle_locs[metanode_deps[contracted_subtree]]
    #print(2, new_tree)
    # add the old cycle to the tree; (t)[(c) in t] in t = (t)[(c) in t] in t
    new_tree[cycle_locs] = tree[cycle_locs]
    #print(3, new_tree)
    # root of the cycle; (n)[() in n] in c = () in c
    cycle_root = metanode_heads[cycle_head]
    # add the root of the cycle to the new tree; (t)[(c)[() in c] in t] = (c)[() in c]
    new_tree[cycle_locs[cycle_root]] = noncycle_locs[cycle_head]
    #print(4, new_tree)
    return new_tree

#===============================================================
def chuliu_edmonds_one_root(scores):
  """"""
  #print(scores.shape)
  #exit()
  scores = scores.astype(np.float64)
  scores = np.insert(scores, 0, 0., axis=0)
  #scores = np.insert(scores, 0, 0., axis=1)
  tree = chuliu_edmonds(scores)
  roots_to_try = np.where(np.equal(tree[1:], 0))[0]+1
  #roots_to_try = np.where(np.equal(tree, 0))[0]+1
  if len(roots_to_try) == 1:
    tree = np.delete(tree, 0, axis=0)
    return tree
    
  # Look at all roots that are more likely than we would expect
  if len(roots_to_try) == 0:
      roots_to_try = np.where(scores[1:,0] >= 1/len(scores))[0]+1
      #roots_to_try = np.where(scores[:,0] >= 1/len(scores))[0]+1
  # *sigh* just grab the most likely one
  if len(roots_to_try) == 0:
      roots_to_try = np.array([np.argmax(scores[1:,0])+1])
      #roots_to_try = np.array([np.argmax(scores[:,0])+1])

  #-------------------------------------------------------------
  def set_root(scores, root):
    root_score = scores[root,0]
    scores = np.array(scores)
    scores[1:,0] = 0
    scores[root] = 0
    scores[root,0] = 1
    return scores, root_score
  #-------------------------------------------------------------

  best_score, best_tree = -np.inf, None # This is what's causing it to crash
  for root in roots_to_try:
    _scores, root_score = set_root(scores, root)
    _tree = chuliu_edmonds(_scores)
    tree_probs = _scores[np.arange(len(_scores)), _tree]
    tree_score = np.log(tree_probs).sum()+np.log(root_score) if tree_probs.all() else -np.inf
    if tree_score > best_score:
      best_score = tree_score
      best_tree = _tree
  try:
    assert best_tree is not None
  except:
    with open('debug.log', 'w') as f:
      f.write('{}: {}, {}\n'.format(tree, scores, roots_to_try))
      f.write('{}: {}, {}, {}\n'.format(_tree, _scores, tree_probs, tree_score))
    raise
  best_tree = np.delete(best_tree, 0, axis=0)
  return best_tree
  
#***************************************************************
def main(n=10):
  """"""
  
  for i in range(100):
    scores = np.random.randn(n,n)
    scores = np.exp(scores) / np.exp(scores).sum()
    scores *= (1-np.eye(n))
    newtree = chuliu_edmonds_one_root(scores)
    cycles = tarjan(newtree)
    roots = np.where(np.equal(newtree[1:], 0))[0]+1
    print(newtree, cycles, roots)
    assert not cycles
    assert len(roots) == 1
  return

#***************************************************************
if __name__ == '__main__':
  """"""
  
  main()


==> code/bilstm-tagger-master/tagger/utils/corpus.py <==
# -*- coding: utf-8 -*-

from collections import namedtuple
from operator import itemgetter

Sentence = namedtuple(typename='Sentence',
                      field_names=['ID', 'FORM', 'LEMMA', 'UPOS',
                                   'POS', 'FEATS', 'HEAD', 'DEPREL',
                                   'PHEAD', 'PDEPREL'],
                      defaults=[None]*10)

class RawCorpus(object):
    ROOT = '<ROOT>'
    PAD = '<PAD>'

    def __init__(self, sentences):
        super(RawCorpus, self).__init__()
        self.sentences = sentences

    def __len__(self):
        return len(self.sentences)


    def __getitem__(self, index):
        return self.sentences[index]

    @property
    def words(self):
        return [[self.ROOT] + list(sentence.FORM) for sentence in self]

    @property
    def lemmas(self):
        return [[self.ROOT] + list(sentence.LEMMA) for sentence in self]

    # for compatibility
    @property
    def tags(self):
        return [[self.ROOT] + list(sentence.UPOS) for sentence in self]

    @property
    def feats(self):
        return [[self.ROOT] + list(sentence.FEATS) for sentence in self]

    
    @property
    def heads(self):
        return [[0] + list(map(int, sentence.HEAD)) for sentence in self]

    @property
    def rels(self):
        return [[self.ROOT] + list(sentence.DEPREL) for sentence in self]

    @classmethod
    def load(cls, fname):
        start, sentences = 0, []
        with open(fname, 'r') as f:
            lines = [line for line in f]
        for line in lines:
            line = line.strip().split()
            num_tokens = len(line)
            sentence = Sentence(None,
                                line,
                                [cls.PAD] * num_tokens,
                                [cls.PAD] * num_tokens,
                                [cls.PAD] * num_tokens,
                                [cls.PAD] * num_tokens,
                                [0] * num_tokens,
                                [cls.PAD] * num_tokens,
                                [cls.PAD] * num_tokens,
                                [cls.PAD] * num_tokens)
            sentences.append(sentence)
        corpus = cls(sentences)
        return corpus

    def save(self, fname):
        with open(fname, 'w') as f:
            f.write(f"{self}\n")


class Corpus(object):
    ROOT = '<ROOT>'

    def __init__(self, sentences):
        super(Corpus, self).__init__()
        self.sentences = sentences

    def __len__(self):
        return len(self.sentences)

    def __repr__(self):
        return '\n'.join(
            '\n'.join('\t'.join(map(str, i))
                      for i in zip(*(f for f in sentence if f))) + '\n'
            for sentence in self
        )

    def __getitem__(self, index):
        return self.sentences[index]

    @property
    def words(self):
        return [[self.ROOT] + list(sentence.FORM) for sentence in self]

    @property
    def lemmas(self):
        return [[self.ROOT] + list(sentence.LEMMA) for sentence in self]

    @property
    def tags(self):
        return [[self.ROOT] + list(sentence.UPOS) for sentence in self]

    @property
    def feats(self):
        return [[self.ROOT] + list(sentence.FEATS) for sentence in self]

    @property
    def heads(self):
        return [[0] + list(map(int, sentence.HEAD)) for sentence in self]

    @property
    def rels(self):
        return [[self.ROOT] + list(sentence.DEPREL) for sentence in self]
    
    @heads.setter
    def heads(self, sequences):
        self.sentences = [sentence._replace(HEAD=sequence)
                          for sentence, sequence in zip(self, sequences)]

    @rels.setter
    def rels(self, sequences):
        self.sentences = [sentence._replace(DEPREL=sequence)
                          for sentence, sequence in zip(self, sequences)]

    @tags.setter
    def tags(self, sequences):
        self.sentences = [sentence._replace(UPOS=sequence)
                          for sentence, sequence in zip(self, sequences)]


    @classmethod
    def load(cls, fname):
        start, sentences = 0, []
        with open(fname, 'r') as f:
            lines = [line for line in f if not line.startswith("#")]
        for i, line in enumerate(lines):
            if len(line) <= 1:
                entries = [l.split("\t") for l in lines[start:i]]
                good_entries = []
                for entry in entries:
                    try:
                        int(entry[0])
                        entry[-1] = entry[-1].strip()
                        entry[7] = entry[7].split(":")[0]
                        good_entries.append(entry)    
                    except:
                        pass
                        
                sentence = Sentence(*zip(*good_entries))
                
                sentences.append(sentence)
                start = i + 1
       
        corpus = cls(sentences)

        return corpus

    def save(self, fname):
        with open(fname, 'w') as f:
            f.write(f"{self}\n")

    


==> code/bilstm-tagger-master/tagger/utils/data.py <==
# -*- coding: utf-8 -*-

import torch
from torch.nn.utils.rnn import pad_sequence
from torch.utils.data import DataLoader, Dataset, Sampler
import time 

def collate_fn(data):
    reprs = (pad_sequence(i, True) for i in zip(*data))
    if torch.cuda.is_available():
        reprs = (i.cuda() for i in reprs)

    return reprs




class TextDataset(Dataset):
    def __init__(self, items):
        super(TextDataset, self).__init__()
        self.items = items

    def __getitem__(self, index):
        return tuple(item[index] for item in self.items)

    def __len__(self):
        return len(self.items[0])

    @property
    def lengths(self):
        return [len(i) for i in self.items[0]]


def batchify(dataset, batch_size, n_buckets=1, shuffle=False):

    loader = DataLoader(dataset=dataset,
                        batch_size=batch_size,
                        collate_fn=collate_fn)

    return loader


==> code/bilstm-tagger-master/tagger/utils/embedding.py <==
# -*- coding: utf-8 -*-

import torch


class Embedding(object):

    def __init__(self, tokens, vectors, unk=None):
        super(Embedding, self).__init__()

        self.tokens = tokens
        self.vectors = vectors
        self.pretrained = {w: v for w, v in zip(tokens, vectors)}
        self.unk = unk

    def __len__(self):
        return len(self.tokens)

    def __contains__(self, token):
        return token in self.pretrained

    def __getitem__(self, token):
        return torch.tensor(self.pretrained[token])

    @property
    def dim(self):
        return len(self.vectors[0])

    @classmethod
    def load(cls, fname, unk=None, dim=100):
        with open(fname, 'r') as f:
            lines = [line for line in f]
        if len(lines[0]) < dim:
            splits_fecked = [line.split() for line in lines[1:]]
        else:
            splits_fecked = [line.split() for line in lines]
        splits = []
        for line in splits_fecked:
            if len(line) > 101:
                length = len(line)
                word_end = length-100
                word = " ".join(line[:word_end])
                numbers = line[word_end:]
                splits.append([word]+numbers)
            else:
                splits.append(line)
        tokens, vectors = zip(*[(s[0], list(map(float, s[1:])))
        for s in splits])
        embedding = cls(tokens, vectors, unk=unk)
            
        return embedding


==> code/bilstm-tagger-master/tagger/utils/reintroduceMultiwords.py <==
import sys,re
def reintroduce(gold, pred, out):
    predFixes = pred.split(".")
    predAugmented = pred + ".reintro"#predFixes[0] + "-multi.conllu"# + predFixes[1]
    goldTrees = {}
    goldTree = []
    goldInd = 0
    predTrees = []
    containsMultiword = False
    with open(gold, "r") as goldFile:
        for line in goldFile:
            if line.startswith("#"): continue
            if line == "\n":
                goldInd += 1
            entries = line.split("\t")
            if "-" in entries[0] or "." in entries[0]:
                wordId = int(re.findall(r"[\w']+", entries[0])[0])
                if "." in entries[0]:
                    wordId +=1
                try:
                    goldTrees[goldInd][wordId] = line
                except:
                    goldTrees[goldInd] = {}
                    goldTrees[goldInd][wordId] = line

    predInd = 0
    wordInd = 1
    with open(pred, "r") as predFile:
        with open(out, "w") as output:
            for line in predFile:
                if line == "\n":
                    output.write(line)
                    predInd += 1
                    wordInd = 1
                else:
                    try:
                        output.write(goldTrees[predInd][wordInd])
                    except:
                        pass
                    output.write(line)
                    wordInd += 1
            


==> code/bilstm-tagger-master/tagger/utils/vocab-old.py <==
# -*- coding: utf-8 -*-

from collections import Counter

import regex
import torch


class Vocab(object):
    PAD = '<PAD>'
    UNK = '<UNK>'

    def __init__(self, words, tags, chars, rels):
        self.pad_index = 0
        self.unk_index = 1

        self.words = [self.PAD, self.UNK] + sorted(words)
        self.tags = [self.PAD, self.UNK] + sorted(tags)
        self.chars = [self.PAD, self.UNK] + sorted(chars)
        self.rels = sorted(rels)

        self.word_dict = {word: i for i, word in enumerate(self.words)}
        self.tag_dict = {tag: i for i, tag in enumerate(self.tags)}
        self.char_dict = {char: i for i, char in enumerate(self.chars)}
        self.rel_dict = {rel: i for i, rel in enumerate(self.rels)}

        # ids of punctuation that appear in words
        self.puncts = sorted(i for word, i in self.word_dict.items()
                             if regex.match(r'\p{P}+$', word))

        self.n_words = len(self.words)
        self.n_tags = len(self.tags)
        self.n_chars = len(self.chars)
        self.n_rels = len(self.rels)
        self.n_train_words = self.n_words

    def __repr__(self):
        info = f"{self.__class__.__name__}: "
        info += f"{self.n_words} words, "
        info += f"{self.n_tags} tags, "
        info += f"{self.n_chars} chars, "
        info += f"{self.n_rels} rels"

        return info

    def word2id(self, sequence):
        return torch.tensor([self.word_dict.get(word.lower(), self.unk_index)
                             for word in sequence])

    def char2id(self, sequence, max_length=20):
        char_ids = torch.zeros(len(sequence), max_length, dtype=torch.long)
        for i, word in enumerate(sequence):
            ids = torch.tensor([self.char_dict.get(c, self.unk_index)
                                for c in word[:max_length]])
            char_ids[i, :len(ids)] = ids

        return char_ids

    def rel2id(self, sequence):
        return torch.tensor([self.rel_dict.get(rel, 0)
                             for rel in sequence])

    def id2rel(self, ids):
        return [self.rels[i] for i in ids]

    def read_embeddings(self, embed, smooth=True):
        # if the UNK token has existed in the pretrained,
        # then use it to replace the one in the vocab
        if embed.unk:
            self.UNK = embed.unk

        self.extend(embed.tokens)
        self.embeddings = torch.zeros(self.n_words, embed.dim)

        for i, word in enumerate(self.words):
            if word in embed:
                self.embeddings[i] = embed[word]
        if smooth:
            self.embeddings /= torch.std(self.embeddings)

    def extend(self, words):
        self.words += sorted(set(words).difference(self.word_dict))
        self.chars += sorted(set(''.join(words)).difference(self.char_dict))
        self.word_dict = {w: i for i, w in enumerate(self.words)}
        self.char_dict = {c: i for i, c in enumerate(self.chars)}
        self.puncts = sorted(i for word, i in self.word_dict.items()
                             if regex.match(r'\p{P}+$', word))
        self.n_words = len(self.words)
        self.n_chars = len(self.chars)

    def numericalize(self, corpus, training=True):
        words = [self.word2id(seq) for seq in corpus.words]
        tags = [self.tag2id(seq) for seq in corpus.tags]
        chars = [self.char2id(seq) for seq in corpus.words]
        if not training:
            return words, tags, chars
        arcs = [torch.tensor(seq) for seq in corpus.heads]
        rels = [self.rel2id(seq) for seq in corpus.rels]

        return words, tags, chars, arcs, rels

    @classmethod
    def from_corpus(cls, corpus, min_freq=1):
        words = Counter(word.lower() for seq in corpus.words for word in seq)
        words = list(word for word, freq in words.items() if freq >= min_freq)
        tags = list({tag for seq in corpus.tags for tag in seq})
        chars = list({char for seq in corpus.words for char in ''.join(seq)})
        rels = list({rel for seq in corpus.rels for rel in seq})
        vocab = cls(words, chars, rels)

        return vocab


==> code/bilstm-tagger-master/tagger/utils/vocab.py <==
# -*- coding: utf-8 -*-

from collections import Counter

import regex
import torch
import time

class Vocab(object):
    PAD = '<PAD>'
    UNK = '<UNK>'
    EOS = '<EOS>'

    def __init__(self, words, chars, tags):
        self.pad_index = 0
        self.unk_index = 1

        self.words = [self.PAD, self.UNK] + sorted(words)
        self.words = [self.PAD, self.UNK] + sorted(words)
        self.tags = [self.PAD, self.UNK] + sorted(tags)
        self.chars = [self.PAD, self.UNK] + sorted(chars)

        self.word_dict = {word: i for i, word in enumerate(self.words)}
        self.tag_dict = {tag: i for i, tag in enumerate(self.tags)}
        self.char_dict = {char: i for i, char in enumerate(self.chars)}

        # ids of punctuation that appear in words
        self.puncts = sorted(i for word, i in self.word_dict.items()
                             if regex.match(r'\p{P}+$', word))

        self.n_words = len(self.words)
        self.n_tags = len(self.tags)
        self.n_chars = len(self.chars)
        self.n_train_words = self.n_words

    def __repr__(self):
        info = f"{self.__class__.__name__}: "
        info += f"{self.n_words} words, "
        info += f"{self.n_chars} chars, "
        info += f"{self.n_tags} tags"
        return info

    def word2id(self, sequence):
        return torch.tensor([self.word_dict.get(word.lower(), self.unk_index)
                             for word in sequence])

    def tag2id(self, sequence):
        return torch.tensor([self.tag_dict.get(tag, self.unk_index)
                             for tag in sequence])

    def char2id(self, sequence, max_length=20):
        char_ids = torch.zeros(len(sequence), max_length, dtype=torch.long)
        for i, word in enumerate(sequence):
            ids = torch.tensor([self.char_dict.get(c, self.unk_index)
                                for c in word[:max_length]])
            char_ids[i, :len(ids)] = ids

        return char_ids

    def id2tag(self, ids):
        return [self.tags[i] for i in ids]
    
    def read_embeddings(self, embed, smooth=True):
        # if the UNK token has existed in the pretrained,
        # then use it to replace the one in the vocab
        if embed.unk:
            self.UNK = embed.unk
        
        self.extend(embed.tokens)
        self.embeddings = torch.rand(self.n_words, embed.dim)
        for i, word in enumerate(self.words):
            if word in embed:
                self.embeddings[i] = embed[word]
                            
        if smooth:
            self.embeddings /= torch.std(self.embeddings)
        
    def randomly_initialise_embeddings(self, n_dim, smooth=True):
        self.embeddings = torch.randn(self.n_words, n_dim)
        if smooth:
            self.embeddings /= torch.std(self.embeddings)

    def extend(self, words):
        self.words += sorted(set(words).difference(self.word_dict))
        self.chars += sorted(set(''.join(words)).difference(self.char_dict))
        self.word_dict = {w: i for i, w in enumerate(self.words)}
        self.char_dict = {c: i for i, c in enumerate(self.chars)}
        self.puncts = sorted(i for word, i in self.word_dict.items()
                             if regex.match(r'\p{P}+$', word))
        self.n_words = len(self.words)
        self.n_chars = len(self.chars)

    def numericalize(self, corpus, training=True):
        st = time.time()
        words = [self.word2id(seq) for seq in corpus.words]
        tags = [self.tag2id(seq) for seq in corpus.tags]
        chars = [self.char2id(seq) for seq in corpus.words]
        if not training:
            return words, chars
        print(len(words)/(time.time()-st))
        return words, chars, tags

    @classmethod
    def from_corpus(cls, corpus, min_freq=5):
        words = []
        chars = []
        tags = []
        words = Counter(word.lower() for seq in corpus.words for word in seq)
        words = list(word for word, freq in words.items() if freq >= min_freq)
        chars = list({char for seq in corpus.words for char in ''.join(seq)})
        tags = list({tag for seq in corpus.tags for tag in seq})
        vocab = cls(words, chars, tags)
        return vocab


==> code/bilstm-tagger-master/train.sh <==
#!/bin/bash
model_dir="models/"
model=$1
train=$2
dev=$3
model_name=$(echo "$model_dir$model.model")
vocab_name=$(echo "$model_dir$model.vocab")
echo $model_name $vocab_name

python run.py train --ftrain $train --fdev $dev --model $model_name \
       --vocab $vocab_name \
       --n_lstm_nodes 400 \
       --n_lstm_layers 3 \
       --device 0



==> code/error-control/generate_specified_tagger_accuracy.py <==
from argparse import ArgumentParser
import random, copy, math
import numpy as np

def read_filepath(filepath, punct=True):
    tree, trees = [], []
    with open(filepath, "r") as f:
        for line in f:
            if line == "\n":
                if not punct:
                    tree = remove_punct(tree)
                trees.append(tree)
                tree = []
            elif line.startswith("#"):
                continue
            node = line.strip().split("\t")
            #if "." in node[0] or "-" in node[0]:
            #    continue
            if len(node) != 10:
                continue
            tree.append(node)
    return trees

def pos_accuracy(gold, pred):
    correct, total = 0., 0.
    for gtree, ptree in zip(gold, pred):
        for gnode, pnode in zip(gtree, ptree):
            g, p = gnode[3], pnode[3]
            if g == "_":
                continue
            if g == p:
                correct+=1
            total += 1
    return correct/total*100

def get_tag_vocab(treebank):
    vocab = set([])
    for tree in treebank:
        for node in tree:
            vocab.add(node[3])
    if "_" in vocab:
        vocab.remove("_")
    vocab = set(["ADJ",
                 "ADP",
                 "ADV",
                 "AUX",
                 "CCONJ",
                 "DET",
                 "INTJ",
                 "NOUN",
                 "NUM",
                 "PART",
                 "PRON",
                 "PROPN",
                 "PUNCT",
                 "SCONJ",
                 "SYM",
                 "VERB",
                 "X"])
    return vocab

def initialise_error_counts(vocab):
    counts = {tag: {"incorrect": 0., "total": 0.} for tag in vocab}
    return counts

def update_error_counts(error_count_dict, count_dict, weight, target_error_count, total_errors):
    generated_errors = 0
    new_dict = {tag: 0 for tag in error_count_dict.keys()}
    rate_dict = {tag: 0. for tag in error_count_dict.keys()}
    no_more = []
    for tag, error_count in error_count_dict.items():
        rate_dict[tag] = error_count / total_errors
        new_count = error_count * weight 
        if new_count > count_dict[tag]:
            new_count = count_dict[tag]
            no_more.append(tag)
        generated_errors += new_count
        new_dict[tag] = new_count
    missing = round(target_error_count - generated_errors)
    max_tries = 10
    tries = 0
    while missing > 1:
        new_dict, no_more, missing = distribute_missing_count(missing, new_dict,  rate_dict, count_dict, no_more)
        tries +=1
        if tries > max_tries:
            break
    return new_dict

def distribute_missing_count(missing, new_dict, rate_dict, count_dict, no_more):
    topped = 0
    for tag in new_dict.keys():
        if tag not in no_more:
            rate = rate_dict[tag]
            top_up = round(missing * rate)
            new_count = new_dict[tag] + top_up
            if new_count > count_dict[tag]:
                top_up = count_dict[tag] - new_count
                new_count = count_dict[tag]
                no_more.append(tag)
            topped += top_up
            new_dict[tag] = new_count
    missing -= topped
    return new_dict, no_more, missing

def get_error_rates(gold, pred, tag_vocab, desired_accuracy=80, high=False, other=False):
    error_count_dict = {tag: 0. for tag in tag_vocab}
    count_dict = {tag: 0. for tag in tag_vocab}
    total_errors = 0
    total_tokens = 0
    for gtree, ptree in zip(gold, pred):
        for gnode, pnode in zip(gtree, ptree):
            g, p = gnode[3], pnode[3]
            if g == "_":
                continue
            count_dict[g] += 1
            if g != p:
                error_count_dict[g]+=1
                total_errors += 1
            total_tokens += 1

    p_error_given_tag = {tag: 0. for tag in tag_vocab}
    p_tag_given_error = {tag: 0. for tag in tag_vocab}
    p_tag = {tag: 0. for tag in tag_vocab}
    
    
    target_p_error = (100 - desired_accuracy)/100
    target_error_count = target_p_error * total_tokens
    weight = target_error_count / total_errors
    

    new_error_count_dict = update_error_counts(error_count_dict, count_dict, weight, target_error_count, total_errors)
    if high:
        pass
    elif other:
        pass
    else:
        new_error_count_dict, total_errors = remove_actual_errors(new_error_count_dict, error_count_dict)
        count_dict, total_tokens = remove_actual_errors(count_dict, error_count_dict)
    
    p_error = total_errors/ total_tokens
    for tag, error_count in new_error_count_dict.items():
        p_tag_given_error[tag] = error_count  / total_errors
    
    for tag, count in count_dict.items():
        p_tag[tag] = count / total_tokens

    hmm = 0
    for tag in tag_vocab:
        if p_tag[tag] > 0:
            p_error_given_tag[tag] = (p_tag_given_error[tag] * p_error) / p_tag[tag]
        else:
            p_error_given_tag[tag] = 0.
    return p_error_given_tag 

def remove_actual_errors(counts, error_count_dict):
    new_counts = {tag: counts[tag] - c for tag, c in error_count_dict.items()}
    new_total = sum([v for k, v in new_counts.items()])
    return new_counts, new_total

def get_error_distros(gold, pred, tag_vocab):
    count_dict = initialise_distro_counts(tag_vocab)
    for gtree, ptree in zip(gold, pred):
        for gnode, pnode in zip(gtree, ptree):
            g, p = gnode[3], pnode[3]
            if g == "_":
                continue
            if g != p:
                count_dict[g][p] +=1
                count_dict[g]["total"] += 1
                
    distros = {tag: {} for tag in tag_vocab}
    for tag, counts in count_dict.items():
        for tag_e, c in counts.items():
            if tag_e == "total":
                continue
            try:
                proportion = c/counts["total"]
            except:
                proportion = 0.
            distros[tag][tag_e] = proportion
    return distros

def initialise_distro_counts(vocab):
    counts = {tag: {tag_e: 0. for tag_e in vocab if tag != tag_e} for tag in vocab}
    for t  in counts.keys():
        counts[t]["total"] = 0.
    return counts

def tag_with_errors(gold, pred, error_rates, error_distros, high=False, high_error_prob=None):
    errored = []
    errors = 0
    for g_tree, p_tree in zip(gold, pred):
        e_tree = []
        for g_node, p_node in zip(g_tree, p_tree):
            e_node = copy.deepcopy(g_node)
            r = random.random()
            tag = g_node[3]
            p_tag = p_node[3]
            
            if  tag == "_":
                e_tree.append(e_node)
                continue
            er = error_rates[tag]
            if not high:
                if tag != p_tag:
                    e_node[3] = p_tag
                    e_tree.append(e_node)
                    continue
                
                if r < er:
                    tag_e = get_random_error(tag, error_distros)
                    e_node[3] = tag_e
            else:
                if tag != p_tag:
                    er = error_rates[tag]
                    if r < high_error_prob:
                        #tag_e = get_random_error(tag, error_distros)
                        e_node[3] = p_tag #tag_e
            e_tree.append(e_node)
        errored.append(e_tree)
    return errored

def tag_with_errors_other(gold,  error_rates, error_distros):
    errored = []
    errors = 0
    for g_tree in gold:
        e_tree = []
        for g_node  in g_tree:
            e_node = copy.deepcopy(g_node)
            r = random.random()
            tag = g_node[3]
            if  tag == "_":
                e_tree.append(e_node)
                continue
            er = error_rates[tag]
            if r < er:
                tag_e = get_random_error(tag, error_distros)
                e_node[3] = tag_e
            e_tree.append(e_node)
        errored.append(e_tree)
    return errored

def get_random_error(tag, error_distros):
    distro = error_distros[tag]
    rd = random.random()
    tag_es = [key for key in distro.keys()]
    tag_e_id = 0
    cum_sum = 0.
    while  cum_sum < rd:
        try:
            cum_sum += distro[tag_es[tag_e_id]]
        except:
            cum_sum= 99.99
        tag_e_id += 1
    if tag_e_id > len(tag_es)-1:
        tag_e = random.choice(tag_es)
    else:
        tag_e = tag_es[tag_e_id]
    return tag_e


def save_treebank(treebank, outpath):
    with open(outpath, "w") as o:
        for tree in treebank:
            for node in tree:
                o.write("\t".join(node))
                o.write("\n")
            o.write("\n")

def check_error_crossover(gold, pred, errored, high):
    for g, p, e in zip(gold, pred, errored):
        for gn, pn, en in zip(g, p, e):
            gp = gn[3]
            pp = pn[3]
            ep = en[3]
            if high:
                if gp != ep and ep != pp:
                    print(gp, pp, ep)
                    return False
            if not high:
                if gp == ep and gp != pp:
                    print(gp, pp, ep)
                    return False
    return True

if __name__ == "__main__":
    argparser = ArgumentParser()
    argparser.add_argument("--fgold", required=True)
    argparser.add_argument("--fpred", required=True)
    argparser.add_argument("--accuracy", type=float, default=80)
    argparser.add_argument("--outpath", default=False)
    argparser.add_argument("--fother", default="")
    argparser.add_argument("--csv", action="store_true", default=False)
    args = argparser.parse_args()

    gold = read_filepath(args.fgold)
    pred = read_filepath(args.fpred)
    accuracy = pos_accuracy(gold, pred)
    if not args.csv:
        print("Accuracy (gold, pred):", format(accuracy, ".2f"))
    if args.accuracy > accuracy:
        high = True
        high_error_prob = (100 - args.accuracy) / (100 - accuracy)
    else:
        high = False
        high_error_prob = None

    if args.fother != "" and args.fother != args.fgold:
        trees = read_filepath(args.fother)
        other = True
    else:
        trees = gold
        other = False

    tag_vocab = get_tag_vocab(gold)
    error_rates = get_error_rates(gold, pred, tag_vocab, desired_accuracy=args.accuracy, high=high, other=other)
    error_distros = get_error_distros(gold, pred, tag_vocab)
    generated_accuracy = 0
    deviation = 0.05
    attempted = 0
    while np.absolute(generated_accuracy - args.accuracy) >  deviation:
        if attempted % 5 == 0 and not args.csv:
            print("Attempted: ", attempted, ", acc: ", generated_accuracy, " , dev: ", deviation)
        if not other:
            errored = tag_with_errors(trees, pred, error_rates, error_distros, high=high, high_error_prob=high_error_prob)
        else:
            errored = tag_with_errors_other(trees, error_rates, error_distros)
        generated_accuracy = pos_accuracy(trees, errored)
        if attempted > 0 and attempted % 10 == 0 and deviation < 0.5:
            deviation += 0.05
        attempted += 1
        if attempted == 500:
            generated_accuracy = -99.99
            deviation = 100000
        
    if args.outpath:
        save_treebank(errored, args.outpath)
    if not args.csv:
        print("Accuracy (gold, gen):", format(generated_accuracy, ".2f"))
    else:
        print(format(generated_accuracy, ".2f"))
        exit()
    difference_accuracy = pos_accuracy(pred, errored)
    if not other:
        print("Accuracy (pred, gen)):", format(difference_accuracy, ".2f"))
        if check_error_crossover(gold, pred, errored, high):
            print("Error generation maintained original errors.")
        else:
            print("Issue maintaining original errors from prediction file.")
 
        

